Learning to Linearize Under Uncertainty

Training deep feature hierarchies to solve supervised learning tasks has achieved state of the art performance on many problems in computer vision. However, a principled way in which to train such hierarchies in the unsupervised setting has remained elusive. In this work we suggest a new architecture and loss for training deep feature hierarchies that linearize the transformations observed in unlabeled natural video sequences. This is done by training a generative model to predict video frames. We also address the problem of inherent uncertainty in prediction by introducing latent variables that are non-deterministic functions of the input into the network architecture.

==> 3pixel.m <==
clc; 
clear all; 
close all; 

wt = 3; 
ht = 3; 
I = zeros(wt,ht);  
I(1,:)=1; 


xshift=0.235;  %Since shift is finer than sampling, sub-pixel shifting is required.
xdata=[1 wt];
ydata=[1 ht];
T=maketform('affine',[1 0 0; 0 1 0; xshift yshift 1]);
Is=imtransform(data,T,'bilinear','XData',xdata,'YData',ydata);

imagesc(Is); 

==> menger.m <==
clc; 
clear all; 
close all; 

syms aa bb cc

mengerCurv = sqrt((aa+bb+cc)*(-aa+bb+cc)*(aa-bb+cc)*(aa+bb-cc))/(aa*bb*cc); 

f_curv = matlabFunction(mengerCurv); 

f_da = matlabFunction(simplify(diff(mengerCurv,aa))); 
f_db = matlabFunction(simplify(diff(mengerCurv,bb))); 
f_dc = matlabFunction(simplify(diff(mengerCurv,cc))); 

%the curve 
t = 0:0.01:0.5;
a = 2;
b = 10; 
xc = (a*t.*cos(b*t))'; 
yc = (a*t.*sin(b*t))';
% xc = a*sin(b*t)'; 
% yc = t'; 

 
xc_original = xc; 
yc_original = yc;

figure(1); 
plot(xc_original,yc_original);
axis manual; 
s = 1.5;
axis([-s s -s s]); 
 hold on; 

 dt = 2e-5; 
% 
 for iter = 1:1000 
    disp(iter); 
    for ii = 2:length(t)-1 
%     disp(ii) 
        
    x = [xc(ii-1:ii+1,:) yc(ii-1:ii+1,:)]; 
    d = pdist2(x,x); 
    a=d(1,2); 
    b=d(2,3); 
    c=d(1,3); 

    curv = f_curv(a,b,c);
    
    da = f_da(a,b,c); 
    db = f_db(a,b,c); 
    dc = f_dc(a,b,c); 
    
    dx1_a = (1/a)*(x(1,:)-x(2,:))*da; 
    dx1_c = (1/c)*(x(1,:)-x(3,:))*dc;
    dx1 = dx1_a + dx1_c; 
    
    dx2_a = (1/a)*(x(2,:)-x(1,:))*da; 
    dx2_b = (1/b)*(x(2,:)-x(3,:))*db;
    dx2 = dx2_a + dx2_b; 
    
    dx3_b = (1/b)*(x(3,:)-x(2,:))*db; 
    dx3_c = (1/c)*(x(3,:)-x(1,:))*dc;
    dx3 = dx3_b + dx3_c; 
    
    %update
    x = x - (dt/(5+curv))*[dx1;dx2;dx3];
    xc(ii-1:ii+1,:) = x(:,1); 
    yc(ii-1:ii+1,:) = x(:,2); 
    
    end
    
%     plot(xc,yc,'r-'); 
    drawnow; 
%     axis([-a a -a a]); 
%    axis([-1.5*a 1.5*a -1.5*a 1.5*a]); 
%     pause(0.01); 
 end 

  plot(xc,yc,'r-'); 
  quiver(xc_original,yc_original,xc-xc_original,yc-yc_original); 




==> pixel3.m <==
clc; 
clear all; 
close all; 

wt = 30; 
ht = 3; 
I = zeros(ht,wt);  
x = -1+1/wt:2/wt:1-1/wt; 
var1 = 0.25; 

dt = -1:0.01:1;
seq = zeros(length(dt),3); 

i = 1; 
for dt = -10:0.01:10
    f = exp((-(x-dt).^2)/var1); 
    seq(i,1) = sum(f(1:wt/3));
    seq(i,2) = sum(f(wt/3+1:wt*2/3)); 
    seq(i,3) = sum(f(wt*2/3+1:end)); 
    i = i + 1;
end
plot3(seq(:,1),seq(:,2),seq(:,3),'LineWidth',2);
title('Three-Pixel Video') 
hold on; 

axis tight
grid on; 
set(gca,'XTickLabel','')
set(gca,'YTickLabel','')
set(gca,'ZTickLabel','')

xlabel('x-Intensity'); 
ylabel('y-Intensity'); 
zlabel('z-Intensity'); 

arrow([0,0,0],[2.5,0,0]); 
arrow([7.2,5.2,0.2],[6.2,6.2,0.4]); 
arrow([0.42,6.42,6.1],[0.2,5.0,7.37]); 
arrow([0.0,0.06,3.12],[0.0,0.01,1.27]); 
